Transferability of Atom-Based Neural Networks

Machine-learning models in chemistry - when based on descriptors of atoms embedded within molecules - face essential challenges in transferring the quality of predictions of local electronic structures and their associated properties across chemical compound space. In the present work, we make use of adversarial validation to elucidate certain intrinsic complications related to machine inferences of unseen chemistry. On this basis, we employ invariant and equivariant neural networks - both trained either exclusively on total molecular energies or a combination of these and data from atomic partitioning schemes - to evaluate how such models scale performance-wise between datasets of fundamentally different functionality and composition. We find the inference of local electronic properties to improve significantly when training models on augmented data that appropriately expose local functional features. However, molecular datasets for training purposes must themselves be sufficiently comprehensive and rich in composition to warrant any generalizations to larger systems, and even then, transferability can still only genuinely manifest if the body of atomic energies available for training purposes exposes the uniqueness of different functional moieties within molecules. We demonstrate this point by comparing machine models trained on atomic partitioning schemes based on the spatial locality of either native atomic or molecular orbitals.

==> anc/example_atom.yaml <==
BesselBasis_trainable: true
PolynomialCutoff_p: 6
append: true
ase_args:
  format: extxyz
avg_num_neighbors: auto
batch_size: 100
chemical_symbols:
- H
- C
- N
- O
- F
dataset: ase
dataset_file_name: b3lyp_pcseg1_qm9_atomization.xyz
dataset_seed: 0
default_dtype: float32
early_stopping_lower_bounds:
  LR: 1.0e-05
early_stopping_patiences:
  validation_loss: 500
ema_decay: 0.99
ema_use_num_updates: true
include_keys:
- atomic_energy
invariant_layers: 2
invariant_neurons: 64
l_max: 0
learning_rate: 0.005
log_batch_freq: 10
log_epoch_freq: 1
loss_coeffs:
  atomic_energy: 1
  total_energy: 1
lr_scheduler_factor: 0.5
lr_scheduler_name: ReduceLROnPlateau
lr_scheduler_patience: 100
max_epochs: 10000
metrics_components:
- - atomic_energy
  - mae
- - total_energy
  - mae
- - total_energy
  - mae
  - PerAtom: true
metrics_key: validation_loss
model_builders:
  - SimpleIrrepsConfig
  - EnergyModel
  - PerSpeciesRescale
  - RescaleEnergyEtc
n_train: 80%
n_val: 20%
nonlinearity_gates:
  e: silu
  o: tanh
nonlinearity_scalars:
  e: silu
  o: tanh
nonlinearity_type: gate
num_basis: 8
num_features: 32
num_layers: 4
optimizer_amsgrad: false
optimizer_name: Adam
parity: true
per_species_rescale_scales_trainable: true
per_species_rescale_shifts_trainable: true
r_max: 4.0
report_init_validation: true
root: ./runs
run_name: run_E_0
save_checkpoint_freq: -1
save_ema_checkpoint_freq: -1
seed: 0
shuffle: true
train_val_split: random
use_ema: true
use_sc: true
validation_batch_size: 100
verbose: info

==> anc/example_total.yaml <==
BesselBasis_trainable: true
PolynomialCutoff_p: 6
append: true
ase_args:
  format: extxyz
avg_num_neighbors: auto
batch_size: 100
chemical_symbols:
- H
- C
- N
- O
- F
dataset: ase
dataset_file_name: b3lyp_pcseg1_qm9_atomization.xyz
dataset_seed: 0
default_dtype: float32
early_stopping_lower_bounds:
  LR: 1.0e-05
early_stopping_patiences:
  validation_loss: 500
ema_decay: 0.99
ema_use_num_updates: true
include_keys:
- atomic_energy
invariant_layers: 2
invariant_neurons: 64
l_max: 0
learning_rate: 0.005
log_batch_freq: 10
log_epoch_freq: 1
loss_coeffs:
  atomic_energy: 0
  total_energy: 1
lr_scheduler_factor: 0.5
lr_scheduler_name: ReduceLROnPlateau
lr_scheduler_patience: 100
max_epochs: 10000
metrics_components:
- - atomic_energy
  - mae
- - total_energy
  - mae
- - total_energy
  - mae
  - PerAtom: true
metrics_key: validation_loss
model_builders:
  - SimpleIrrepsConfig
  - EnergyModel
  - PerSpeciesRescale
  - RescaleEnergyEtc
n_train: 80%
n_val: 20%
nonlinearity_gates:
  e: silu
  o: tanh
nonlinearity_scalars:
  e: silu
  o: tanh
nonlinearity_type: gate
num_basis: 8
num_features: 32
num_layers: 4
optimizer_amsgrad: true
optimizer_name: Adam
parity: true
per_species_rescale_scales_trainable: false
per_species_rescale_shifts_trainable: false
r_max: 4.0
report_init_validation: true
root: ./runs
run_name: run_E_0
save_checkpoint_freq: -1
save_ema_checkpoint_freq: -1
seed: 0
shuffle: true
train_val_split: random
use_ema: true
use_sc: true
validation_batch_size: 100
verbose: info
